MN Dra - a SU UMa-type star during its September 2013 superoutburst

We report CCD photometry of the cataclysmic variable star MN Draconis. During the season of August-September 2013, one normal outburst and one superoutburst were detected. In the light curves of MN Dra clear superhumps were present during September 2013 superoutburst. That fact confirms that the star is a member of SU UMa class.

==> make-ptapap-doc.sh <==
#! /bin/sh
pdflatex ptapapdoc
bibtex ptapapdoc
pdflatex ptapapdoc
pdflatex ptapapdoc


